Quasifibrations of Graphs to Find Symmetries in Biological Networks

A fibration of graphs is an homomorphism that is a local isomorphism of in-neighbourhoods, much in the same way a covering projection is a local isomorphism of neighbourhoods. Recently, it has been shown that graph fibrations are useful tools to uncover symmetries and synchronization patterns in biological networks ranging from gene, protein,and metabolic networks to the brain. However, the inherent incompleteness and disordered nature of biological data precludes the application of the definition of fibration as it is; as a consequence, also the currently known algorithms to identify fibrations fail in these domains. In this paper, we introduce and develop systematically the theory of quasifibrations which attempts to capture more realistic patterns of almost-synchronization of units in biological networks. We provide an algorithmic solution to the problem of finding quasifibrations in networks where the existence of missing links and variability across samples preclude the identification of perfect symmetries in the connectivity structure. We test the algorithm against other strategies to repair missing links in incomplete networks using real connectome data and synthetic networks. Quasifibrations can be applied to reconstruct any incomplete network structure characterized by underlying symmetries and almost synchronized clusters.

==> fig/analyze-paper-exp.py <==
#!/usr/bin/env python

import argparse
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import re
import os
import numpy as np
from scipy.ndimage.filters import gaussian_filter

def read_file(filename, dataframe_ami, dataframe_classes, dataframe_nmc):
    d1 = {}
    d2 = {}
    d3 = {}
    r = re.compile("(.+)\s+([\d\.]+)\s+([\d]+)\s+")
    rs1 = re.compile("linkage=")
    rs2 = re.compile("\[\*\]")
    with open(filename, "r") as txt:
        while True:
            line = txt.readline()
            if not line:
                break
            if line.split() == "":
                continue
            if line.startswith("Nodes: "):
                d3["n"] = int(line.split(" ")[1])
            elif line.startswith("Arcs: "):
                d3["m"] = int(line.split(" ")[1])
            elif line.startswith("Ground"):
                d3["classes"] = int(line.split("=")[1])
            else:
                match = r.fullmatch(line)
                if match:
                    algo = match.group(1)
                    algo = re.sub("linkage.|\[\*\]", "", algo)
                    if algo.startswith("Reduced"):
                        if algo.startswith("Reduced aggl. UED (single)"):
                            algo="Reduced UED"
                        elif algo.startswith("Reduced aggl. OED (single)"):
                            algo="Reduced OED"
                        else:
                            continue
                    if algo.startswith("Agglomerative"):
                        if algo.startswith("Agglomerative UED exact (single)"):
                            algo="Agglomerative UED exact"
                        elif algo.startswith("Agglomerative OED exact (single)"):
                            algo="Agglomerative OED exact"
                        else:
                            continue
                    algo = algo.strip()
                    ami = float(match.group(2))
                    classes = int(match.group(3))
                    d1[algo] = ami
                    d2[algo] = classes
    return (dataframe_ami.append(d1, ignore_index=True), dataframe_classes.append(d2, ignore_index=True), dataframe_nmc.append(d3, ignore_index=True))


argparser = argparse.ArgumentParser(description="Examines the result of some experiments")

argparser.add_argument("basename", type=str,
                       help="Output basename")

argparser.add_argument("experiment_file", type=str, action="extend", nargs="+", 
                       help="Experiment file")

args = argparser.parse_args() 


df1 = pd.DataFrame()
df2 = pd.DataFrame()
df3 = pd.DataFrame()
for file in args.experiment_file:
        df1, df2,df3 = read_file(file, df1, df2, df3)

t=df1[["Reduced UED","Cardon-Crochemore"]].dropna(thresh=2)


with open(args.basename + "-data.txt", "w") as txt:
    txt.write(str(df3.describe()))
    txt.write("\n\nRatio Reduced UED/Cardon-Crochemore:\n")
    txt.write(str(pd.Series(np.array(t["Reduced UED"])/np.array(t["Cardon-Crochemore"])).describe()))




heatmap, xedges, yedges = np.histogram2d(np.array(t["Reduced UED"]), np.array(t["Cardon-Crochemore"]), bins=800)
heatmap = gaussian_filter(heatmap, sigma=55)
extent = [0, 1, 0, 1]
plt.xlabel("AMI(Cardon-Crochemore, Ground Truth)")
plt.ylabel("AMI(Reduced UED, Ground Truth)")
plt.plot([[0, 0], [1, 1]], "g-", linewidth=2)
ax = plt.imshow(heatmap.T, extent=extent, origin='lower', cmap=cm.jet)
fig = ax.get_figure()
fig.savefig(args.basename + "-heat.pdf", bbox_inches = "tight")
fig.clf()

plt.title("Adjusted Mutual Information w.r.t. ground truth")
ax = df1.boxplot(column= sorted(df1.columns, key=lambda x: df1[x].mean(), reverse=False), vert=False, showfliers=False)
fig = ax.get_figure()
fig.savefig(args.basename + "-boxplot.pdf", bbox_inches = "tight")
fig.clf()





==> fig/genfigs.sh <==
#!/bin/bash
for x in $(find ../../Experiments/synth* -type dir); do
	name=$(basename $x)
	echo "****"$name
	./analyze-paper-exp.py $name $x/*
done
for x in forward-4-orig-gt forward-4-orig-reduced; do
	sed 's/fontsize=8/fontsize=16/g' <$x.dot | sed 's/height="0.3"/height="0.6"/g' | sed 's/width="0.3"/width="0.6"/g' >a.dot
	fdp -Tpdf -o$x.pdf -Gsplines=true a.dot
done
for x in back*dot; do
	fdp -Tpdf -o${x%dot}pdf -Gsplines=true $x
done

